Complementary Quantum Correlations Are Universal for Qubits

Extracting total correlations from a quantum system usually requires reconstructing its state, whereas many experiments access only a few measurement settings. A possible shortcut is to add the mutual informations obtained from complementary measurements; in dimensions above two, however, this procedure can count the same classical correlation twice. We establish that qubits are protected from such overcounting. For every two-qubit state, the correlations observed in two complementary local bases are bounded by the premeasurement quantum mutual information. The proof traces this protection to binary-entropy curvature on the Bloch ball and combines a qubit information-exclusion tradeoff with data processing under local dephasing. Consequently, two correlation tables give a tomography-free lower bound on total correlation. A score above one bit also certifies a quantitative one-way entanglement-distillation rate; when applied to the Choi state of a qubit channel, the same data lower bound its quantum capacity. The theorem therefore identifies both an operational use of complementarity and the trusted two-dimensional setting in which its correlation accounting is valid.

==> anc/README.txt <==
EXECUTABLE CROSS-CHECKS

The scripts in this directory replay the analytic identities and focused
regression checks supporting the qubit CQC proof. They require Python 3 and
the dependency pinned in requirements.txt.

Example:

  python3 -m venv .venv
  .venv/bin/pip install -r anc/requirements.txt
  cd anc
  python3 -c 'import test_qubit_half_information_exclusion as t; fs=[getattr(t,n) for n in sorted(dir(t)) if n.startswith("test_")]; [f() for f in fs]; print(f"{len(fs)} tests passed")'

The executable checks are reproducibility aids, not premises of the proof.


==> anc/cqc.py <==
"""Core numerical primitives for the complementary-correlation problem.

All logarithms are base two.  The measurement-basis matrices use basis
vectors as columns.  This module deliberately contains no optimizer-specific
state so that every reported value can be replayed independently.
"""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np


def entropy(probabilities: np.ndarray, *, atol: float = 1e-14) -> float:
    """Shannon/von-Neumann entropy of a probability/eigenvalue vector."""
    p = np.real_if_close(np.asarray(probabilities)).astype(float)
    p = p[p > atol]
    if p.size == 0:
        return 0.0
    return float(-np.sum(p * np.log2(p)))


def density_entropy(rho: np.ndarray) -> float:
    values = np.linalg.eigvalsh((rho + rho.conj().T) / 2)
    values = np.clip(values, 0.0, None)
    total = float(values.sum())
    if total <= 0:
        raise ValueError("density operator has non-positive trace")
    return entropy(values / total)


def partial_trace(rho: np.ndarray, d: int, keep: str) -> np.ndarray:
    """Trace a d x d bipartite state down to subsystem A or B."""
    tensor = np.asarray(rho).reshape(d, d, d, d)
    if keep.upper() == "A":
        return np.trace(tensor, axis1=1, axis2=3)
    if keep.upper() == "B":
        return np.trace(tensor, axis1=0, axis2=2)
    raise ValueError("keep must be 'A' or 'B'")


def quantum_mutual_information(rho: np.ndarray, d: int) -> float:
    value = (
        density_entropy(partial_trace(rho, d, "A"))
        + density_entropy(partial_trace(rho, d, "B"))
        - density_entropy(rho)
    )
    if value < -1e-10:
        raise FloatingPointError(f"numerically negative quantum MI: {value}")
    return max(0.0, value)


def fourier_basis(d: int) -> np.ndarray:
    j, k = np.meshgrid(np.arange(d), np.arange(d), indexing="ij")
    return np.exp(2j * np.pi * j * k / d) / math.sqrt(d)


def measurement_distribution(
    rho: np.ndarray,
    basis_a: np.ndarray,
    basis_b: np.ndarray,
) -> np.ndarray:
    unitary = np.kron(basis_a, basis_b)
    rotated = unitary.conj().T @ rho @ unitary
    d = basis_a.shape[0]
    p = np.clip(np.real(np.diag(rotated)), 0.0, None).reshape(d, d)
    return p / p.sum()


def classical_mutual_information(p: np.ndarray) -> float:
    p = np.asarray(p, dtype=float)
    p = p / p.sum()
    pa = p.sum(axis=1)
    pb = p.sum(axis=0)
    expected = pa[:, None] * pb[None, :]
    mask = p > 0
    value = float(np.sum(p[mask] * np.log2(p[mask] / expected[mask])))
    if value < -1e-10:
        raise FloatingPointError(f"numerically negative classical MI: {value}")
    return max(0.0, value)


def measurement_holevo_information(
    rho: np.ndarray,
    basis: np.ndarray,
    *,
    measured: str = "A",
) -> float:
    """Holevo information about one local projective measurement.

    ``measured="A"`` returns the Holevo information between Alice's
    projective outcome in ``basis`` and Bob's unmeasured quantum system.  The
    ``"B"`` branch swaps the roles.  This is at least the classical mutual
    information obtained after any fixed measurement of the memory system,
    so it tests a strictly stronger version of CQC.
    """
    rho = np.asarray(rho, dtype=complex)
    d = basis.shape[0]
    if rho.shape != (d * d, d * d):
        raise ValueError("rho and basis dimensions are inconsistent")

    side = measured.upper()
    if side == "A":
        unitary = np.kron(basis, np.eye(d, dtype=complex))
        rotated = unitary.conj().T @ rho @ unitary
        tensor = rotated.reshape(d, d, d, d)
        memory = partial_trace(rho, d, "B")
        blocks = [tensor[index, :, index, :] for index in range(d)]
    elif side == "B":
        unitary = np.kron(np.eye(d, dtype=complex), basis)
        rotated = unitary.conj().T @ rho @ unitary
        tensor = rotated.reshape(d, d, d, d)
        memory = partial_trace(rho, d, "A")
        blocks = [tensor[:, index, :, index] for index in range(d)]
    else:
        raise ValueError("measured must be 'A' or 'B'")

    average_conditional_entropy = 0.0
    for block in blocks:
        probability = float(np.real(np.trace(block)))
        if probability > 1e-14:
            average_conditional_entropy += probability * density_entropy(
                block / probability
            )
    return density_entropy(memory) - average_conditional_entropy


def holevo_cqc_gap(rho: np.ndarray, d: int, *, measured: str = "A") -> float:
    """Gap for the stronger one-sided Holevo analogue of two-basis CQC."""
    identity = np.eye(d, dtype=complex)
    fourier = fourier_basis(d)
    return (
        measurement_holevo_information(rho, identity, measured=measured)
        + measurement_holevo_information(rho, fourier, measured=measured)
        - quantum_mutual_information(rho, d)
    )


@dataclass(frozen=True)
class CQCValues:
    quantum_mi: float
    z_mi: float
    x_mi: float

    @property
    def measured_sum(self) -> float:
        return self.z_mi + self.x_mi

    @property
    def gap(self) -> float:
        return self.measured_sum - self.quantum_mi


def cqc_values(rho: np.ndarray, d: int) -> CQCValues:
    identity = np.eye(d, dtype=complex)
    fourier = fourier_basis(d)
    return CQCValues(
        quantum_mi=quantum_mutual_information(rho, d),
        z_mi=classical_mutual_information(
            measurement_distribution(rho, identity, identity)
        ),
        x_mi=classical_mutual_information(
            measurement_distribution(rho, fourier, fourier)
        ),
    )


def factor_state(parameters: np.ndarray, dimension: int, rank: int) -> np.ndarray:
    """Map unconstrained real parameters to a PSD trace-one state."""
    parameters = np.asarray(parameters, dtype=float)
    expected = 2 * dimension * rank
    if parameters.size != expected:
        raise ValueError(f"expected {expected} parameters, got {parameters.size}")
    split = dimension * rank
    factor = parameters[:split].reshape(dimension, rank)
    factor = factor + 1j * parameters[split:].reshape(dimension, rank)
    rho = factor @ factor.conj().T
    trace = float(np.real(np.trace(rho)))
    if trace <= 1e-30:
        raise ValueError("zero factor")
    return rho / trace


def parameters_from_factor(factor: np.ndarray) -> np.ndarray:
    return np.concatenate([np.real(factor).ravel(), np.imag(factor).ravel()])


def random_factor_parameters(
    dimension: int, rank: int, rng: np.random.Generator
) -> np.ndarray:
    factor = rng.normal(size=(dimension, rank)) + 1j * rng.normal(
        size=(dimension, rank)
    )
    factor /= np.linalg.norm(factor)
    return parameters_from_factor(factor)


def counterexample_state(d: int) -> np.ndarray:
    """Rank-two separable family from wang-jinbo/CQCCounterExample."""
    if d < 2:
        raise ValueError("d must be at least two")
    u = np.ones(d, dtype=complex) / math.sqrt(d)
    v = np.zeros(d, dtype=complex)
    v[0] = 1 / math.sqrt(2)
    v[1] = -1 / math.sqrt(2)
    uv = np.kron(u, v)
    vu = np.kron(v, u)
    return 0.5 * np.outer(uv, uv.conj()) + 0.5 * np.outer(vu, vu.conj())


def counterexample_family_gap_formula(d: int) -> float:
    """Closed CQC gap of ``counterexample_state(d)``.

    The state has QMI one bit.  Its Fourier-basis mutual information is one
    bit, while its computational-basis mutual information, and hence its CQC
    gap, is the expression below.  It vanishes for d=2, is strictly positive
    for every d>=3, and tends to one bit as d tends to infinity.
    """
    if d < 2:
        raise ValueError("d must be at least two")
    return (
        (2 / d) * math.log2(8 * d / (d + 2) ** 2)
        + ((d - 2) / d) * math.log2(2 * d / (d + 2))
    )


def bell_state() -> np.ndarray:
    vector = np.array([1, 0, 0, 1], dtype=complex) / math.sqrt(2)
    return np.outer(vector, vector.conj())


def qutrit_binary_isometry() -> np.ndarray:
    """Canonical two-dimensional qutrit support exposing the violation.

    The orthogonal vector is (|0>-|1>)/sqrt(2).  Restricted to this support,
    each of the qutrit Z and Fourier measurements is a binary projective
    measurement followed by an outcome split.  The two effective qubit axes
    have maximum squared overlap 2/3 rather than the qubit-MUB value 1/2.
    """
    isometry = np.zeros((3, 2), dtype=complex)
    isometry[2, 0] = 1.0
    isometry[0, 1] = 1 / math.sqrt(2)
    isometry[1, 1] = 1 / math.sqrt(2)
    return isometry


def embed_logical_state(
    rho_logical: np.ndarray,
    isometry_a: np.ndarray,
    isometry_b: np.ndarray,
) -> np.ndarray:
    isometry = np.kron(isometry_a, isometry_b)
    return isometry @ rho_logical @ isometry.conj().T


==> anc/qubit_half_information_exclusion.py <==
"""A half-information-exclusion inequality for qubit ensembles.

For every cq ensemble ``{p_c, rho_c}`` of qubit states and complementary
Pauli measurements X and Z,

    chi(C:Q) - I(C:X) >= I(C:Z) / 2.                 (1)

The proof is Jensen's inequality for the concave Bloch-ball function

    g(x,y,z) = h(sqrt(x^2+y^2+z^2)) - h(x) - h(z)/2,

where ``h(t)=h_2((1+t)/2)``.  This module exposes both the analytic Hessian
certificate and the two applications needed by the oriented CQC pairing.
"""

from __future__ import annotations

import numpy as np

from cqc import (
    classical_mutual_information,
    density_entropy,
    entropy,
    fourier_basis,
    measurement_distribution,
    measurement_holevo_information,
    quantum_mutual_information,
)


I2 = np.eye(2, dtype=complex)
X = np.array([[0.0, 1.0], [1.0, 0.0]], dtype=complex)
Y = np.array([[0.0, -1j], [1j, 0.0]], dtype=complex)
Z = np.array([[1.0, 0.0], [0.0, -1.0]], dtype=complex)


def binary_bias_entropy_nats(t: float) -> float:
    """Binary entropy of probabilities ``(1+t)/2,(1-t)/2`` in nats."""
    t = float(np.clip(t, -1.0, 1.0))
    probabilities = np.array([(1.0 + t) / 2.0, (1.0 - t) / 2.0])
    positive = probabilities[probabilities > 0.0]
    return float(-np.sum(positive * np.log(positive)))


def bloch_concave_function(vector: np.ndarray) -> float:
    """Evaluate the concave function proving (1), using natural logs."""
    x, y, z = np.asarray(vector, dtype=float)
    radius = float(np.linalg.norm((x, y, z)))
    if radius > 1.0 + 1e-12:
        raise ValueError("Bloch vector lies outside the unit ball")
    radius = min(radius, 1.0)
    return float(
        binary_bias_entropy_nats(radius)
        - binary_bias_entropy_nats(x)
        - 0.5 * binary_bias_entropy_nats(z)
    )


def delta_coefficient(radius: float) -> float:
    """Return ``delta=(1-r/atanh(r))/r^2``, continuously at zero."""
    radius = float(radius)
    if radius < 0.0 or radius >= 1.0:
        raise ValueError("radius must lie in [0,1)")
    if radius < 1e-3:
        # 1-r/atanh(r) = r^2/3 + 4 r^4/45 + 44 r^6/945 + O(r^8).
        radius_squared = radius * radius
        return float(
            1.0 / 3.0
            + 4.0 * radius_squared / 45.0
            + 44.0 * radius_squared * radius_squared / 945.0
        )
    return float((1.0 - radius / np.arctanh(radius)) / radius**2)


def negative_hessian(vector: np.ndarray) -> np.ndarray:
    """Return ``-Hess(g)`` at an interior point of the Bloch ball."""
    vector = np.asarray(vector, dtype=float)
    if vector.shape != (3,):
        raise ValueError("expected a three-component Bloch vector")
    x, _, z = vector
    radius = float(np.linalg.norm(vector))
    if radius >= 1.0:
        raise ValueError("the classical Hessian is defined in the open ball")
    if radius < 1e-10:
        radial_metric = np.eye(3)
    else:
        a_radial = np.arctanh(radius) / radius
        c_radial = 1.0 / (1.0 - radius * radius)
        unit = vector / radius
        radial_metric = (
            a_radial * np.eye(3)
            + (c_radial - a_radial) * np.outer(unit, unit)
        )
    subtraction = np.diag(
        [1.0 / (1.0 - x * x), 0.0, 1.0 / (2.0 * (1.0 - z * z))]
    )
    return radial_metric - subtraction


def schur_certificate(vector: np.ndarray) -> np.ndarray:
    """Return the exact 2-by-2 Schur certificate for ``-Hess(g)>=0``.

    For ``X=x^2,Y=y^2,Z=z^2`` and
    ``delta=(1-r/atanh(r))/r^2``, this is

        [[delta(Y+Z),       (1-delta)xz],
         [(1-delta)xz, 1-Z+delta(X+Y)]].

    Its determinant is

        Z[delta(1-Z)+(2delta-1)X]
        +Y[delta(1-Z)+delta^2 r^2] >= 0,

    because ``delta>=1/3`` and ``X<=1-Z``.
    """
    vector = np.asarray(vector, dtype=float)
    x, y, z = vector
    radius = float(np.linalg.norm(vector))
    if radius >= 1.0:
        raise ValueError("certificate is defined in the open Bloch ball")
    delta = delta_coefficient(radius)
    return np.array(
        [
            [delta * (y * y + z * z), (1.0 - delta) * x * z],
            [
                (1.0 - delta) * x * z,
                1.0 - z * z + delta * (x * x + y * y),
            ],
        ],
        dtype=float,
    )


def schur_determinant_formula(vector: np.ndarray) -> float:
    """Evaluate the manifestly nonnegative determinant decomposition."""
    x, y, z = np.asarray(vector, dtype=float)
    radius = float(np.linalg.norm((x, y, z)))
    if radius >= 1.0:
        raise ValueError("certificate is defined in the open Bloch ball")
    delta = delta_coefficient(radius)
    x2, y2, z2 = x * x, y * y, z * z
    return float(
        z2 * (delta * (1.0 - z2) + (2.0 * delta - 1.0) * x2)
        + y2 * (delta * (1.0 - z2) + delta * delta * radius * radius)
    )


def qubit_ensemble_half_information_data(
    probabilities: np.ndarray, states: list[np.ndarray]
) -> dict[str, float]:
    """Evaluate the cq lemma and its identical Bloch Jensen gap."""
    probabilities = np.asarray(probabilities, dtype=float)
    if probabilities.ndim != 1 or len(states) != probabilities.size:
        raise ValueError("probabilities and states must have the same length")
    if np.any(probabilities < 0.0) or probabilities.sum() <= 0.0:
        raise ValueError("probabilities must be nonnegative with positive sum")
    probabilities = probabilities / probabilities.sum()
    normalized_states = []
    vectors = []
    for state in states:
        state = np.asarray(state, dtype=complex)
        if state.shape != (2, 2):
            raise ValueError("each ensemble state must be a qubit matrix")
        state = (state + state.conj().T) / 2.0
        if abs(float(np.trace(state).real) - 1.0) > 1e-10:
            raise ValueError("each ensemble state must have unit trace")
        if np.linalg.eigvalsh(state)[0] < -1e-10:
            raise ValueError("each ensemble state must be positive semidefinite")
        normalized_states.append(state)
        vectors.append(
            np.array(
                [
                    np.trace(state @ X).real,
                    np.trace(state @ Y).real,
                    np.trace(state @ Z).real,
                ]
            )
        )
    average = sum(
        probability * state
        for probability, state in zip(probabilities, normalized_states)
    )
    average_vector = np.einsum("i,ij->j", probabilities, vectors)

    def measurement_entropy(state: np.ndarray, basis: np.ndarray) -> float:
        outcome = np.real(np.diag(basis.conj().T @ state @ basis))
        return entropy(np.clip(outcome, 0.0, None))

    x_basis = fourier_basis(2)
    chi = density_entropy(average) - sum(
        probability * density_entropy(state)
        for probability, state in zip(probabilities, normalized_states)
    )
    i_x = measurement_entropy(average, x_basis) - sum(
        probability * measurement_entropy(state, x_basis)
        for probability, state in zip(probabilities, normalized_states)
    )
    i_z = measurement_entropy(average, I2) - sum(
        probability * measurement_entropy(state, I2)
        for probability, state in zip(probabilities, normalized_states)
    )
    jensen_nats = bloch_concave_function(average_vector) - sum(
        probability * bloch_concave_function(vector)
        for probability, vector in zip(probabilities, vectors)
    )
    return {
        "chi_bits": float(chi),
        "i_x_bits": float(i_x),
        "i_z_bits": float(i_z),
        "half_information_slack_bits": float(chi - i_x - 0.5 * i_z),
        "bloch_jensen_slack_bits": float(jensen_nats / np.log(2.0)),
    }


def oriented_half_information_data(rho: np.ndarray) -> dict[str, float]:
    """Return the two half-payments for the X_A--Z_B oriented pairing."""
    rho = np.asarray(rho, dtype=complex)
    if rho.shape != (4, 4):
        raise ValueError("expected a two-qubit state")
    x_basis = fourier_basis(2)
    z_basis = I2
    i_xx = classical_mutual_information(
        measurement_distribution(rho, x_basis, x_basis)
    )
    i_zz = classical_mutual_information(
        measurement_distribution(rho, z_basis, z_basis)
    )
    i_xz = classical_mutual_information(
        measurement_distribution(rho, x_basis, z_basis)
    )
    first_loss = (
        measurement_holevo_information(rho, x_basis, measured="A") - i_xx
    )
    second_loss = (
        measurement_holevo_information(rho, z_basis, measured="B") - i_zz
    )
    return {
        "cross_information_bits": float(i_xz),
        "x_a_loss_bits": float(first_loss),
        "z_b_loss_bits": float(second_loss),
        "x_a_half_slack_bits": float(first_loss - 0.5 * i_xz),
        "z_b_half_slack_bits": float(second_loss - 0.5 * i_xz),
        "oriented_pair_slack_bits": float(first_loss + second_loss - i_xz),
    }


def cross_pinching_dpi_data(rho: np.ndarray) -> dict[str, float]:
    """Return the DPI remainder joining the oriented pair to full CQC.

    With ``E_A=Delta_(A,X)`` and ``E_B=Delta_(B,Z)``, relative-entropy data
    processing gives

        I(rho) + I(E_A E_B rho) >= I(E_A rho) + I(E_B rho).

    The three pinched mutual informations are respectively
    ``chi(X_A:B)``, ``chi(Z_B:A)``, and ``I(X_A:Z_B)``.
    """
    rho = np.asarray(rho, dtype=complex)
    if rho.shape != (4, 4):
        raise ValueError("expected a two-qubit state")
    x_basis = fourier_basis(2)
    z_basis = I2
    quantum_information = quantum_mutual_information(rho, 2)
    chi_x_a = measurement_holevo_information(rho, x_basis, measured="A")
    chi_z_b = measurement_holevo_information(rho, z_basis, measured="B")
    cross_information = classical_mutual_information(
        measurement_distribution(rho, x_basis, z_basis)
    )
    remainder = quantum_information + cross_information - chi_x_a - chi_z_b
    return {
        "quantum_information_bits": float(quantum_information),
        "chi_x_a_bits": float(chi_x_a),
        "chi_z_b_bits": float(chi_z_b),
        "cross_information_bits": float(cross_information),
        "cross_pinching_dpi_slack_bits": float(remainder),
    }


def two_qubit_cqc_proof_data(rho: np.ndarray) -> dict[str, float]:
    """Assemble the two nonnegative terms proving two-qubit CQC."""
    oriented = oriented_half_information_data(rho)
    dpi = cross_pinching_dpi_data(rho)
    x_basis = fourier_basis(2)
    z_basis = I2
    i_xx = classical_mutual_information(
        measurement_distribution(rho, x_basis, x_basis)
    )
    i_zz = classical_mutual_information(
        measurement_distribution(rho, z_basis, z_basis)
    )
    cqc_residual = dpi["quantum_information_bits"] - i_xx - i_zz
    decomposition = (
        oriented["oriented_pair_slack_bits"]
        + dpi["cross_pinching_dpi_slack_bits"]
    )
    return {
        **oriented,
        **dpi,
        "i_xx_bits": float(i_xx),
        "i_zz_bits": float(i_zz),
        "cqc_residual_bits": float(cqc_residual),
        "decomposed_residual_bits": float(decomposition),
    }


==> anc/requirements.txt <==
numpy==2.0.2


==> anc/test_qubit_half_information_exclusion.py <==
import numpy as np

from qubit_half_information_exclusion import (
    bloch_concave_function,
    cross_pinching_dpi_data,
    delta_coefficient,
    negative_hessian,
    oriented_half_information_data,
    qubit_ensemble_half_information_data,
    schur_certificate,
    schur_determinant_formula,
    two_qubit_cqc_proof_data,
)


def _random_density(rng: np.random.Generator, rank: int) -> np.ndarray:
    factor = rng.normal(size=(4, rank)) + 1j * rng.normal(size=(4, rank))
    rho = factor @ factor.conj().T
    return rho / np.trace(rho)


def test_delta_has_exact_one_third_lower_bound():
    radii = np.concatenate(([0.0], np.geomspace(1e-8, 0.999999, 1000)))
    values = np.array([delta_coefficient(radius) for radius in radii])
    assert np.min(values) >= 1.0 / 3.0 - 2e-12


def test_schur_certificate_matches_hessian_and_is_positive():
    rng = np.random.default_rng(20260903)
    for _ in range(10000):
        direction = rng.normal(size=3)
        direction /= np.linalg.norm(direction)
        radius = rng.random() ** (1.0 / 3.0) * 0.999
        vector = radius * direction
        certificate = schur_certificate(vector)
        assert abs(np.linalg.det(certificate) - schur_determinant_formula(vector)) < 2e-13
        assert np.linalg.eigvalsh(certificate)[0] >= -2e-14
        assert np.linalg.eigvalsh(negative_hessian(vector))[0] >= -3e-13


def test_bloch_function_obeys_jensen_on_fixed_replay_ensembles():
    rng = np.random.default_rng(20260904)
    for count in (2, 3, 5):
        for _ in range(1000):
            probabilities = rng.dirichlet(np.ones(count))
            vectors = []
            for _ in range(count):
                direction = rng.normal(size=3)
                direction /= np.linalg.norm(direction)
                vectors.append(rng.random() ** (1.0 / 3.0) * direction)
            average = np.einsum("i,ij->j", probabilities, vectors)
            gap = bloch_concave_function(average) - sum(
                probability * bloch_concave_function(vector)
                for probability, vector in zip(probabilities, vectors)
            )
            assert gap >= -2e-14


def test_cq_information_slack_is_exactly_the_bloch_jensen_gap():
    rng = np.random.default_rng(20260907)
    paulis = (
        np.array([[0.0, 1.0], [1.0, 0.0]], dtype=complex),
        np.array([[0.0, -1j], [1j, 0.0]], dtype=complex),
        np.array([[1.0, 0.0], [0.0, -1.0]], dtype=complex),
    )
    for count in (2, 3, 5):
        for _ in range(500):
            probabilities = rng.dirichlet(np.ones(count))
            states = []
            for _ in range(count):
                direction = rng.normal(size=3)
                direction /= np.linalg.norm(direction)
                vector = rng.random() ** (1.0 / 3.0) * direction
                states.append(
                    (
                        np.eye(2, dtype=complex)
                        + sum(component * pauli for component, pauli in zip(vector, paulis))
                    )
                    / 2.0
                )
            data = qubit_ensemble_half_information_data(probabilities, states)
            assert abs(
                data["half_information_slack_bits"]
                - data["bloch_jensen_slack_bits"]
            ) < 3e-15
            assert data["half_information_slack_bits"] >= -3e-14


def test_nontrivial_x_axis_ensemble_saturates_the_cq_lemma():
    states = [
        (np.eye(2) + value * np.array([[0.0, 1.0], [1.0, 0.0]])) / 2.0
        for value in (-0.9, -0.2, 0.7)
    ]
    data = qubit_ensemble_half_information_data(
        np.array([0.2, 0.3, 0.5]), states
    )
    assert abs(data["half_information_slack_bits"]) < 2e-15


def test_each_crossed_loss_pays_half_the_cross_information():
    rng = np.random.default_rng(20260905)
    for rank in (1, 2, 3, 4):
        for _ in range(250):
            data = oriented_half_information_data(_random_density(rng, rank))
            assert data["x_a_half_slack_bits"] >= -2e-13
            assert data["z_b_half_slack_bits"] >= -2e-13
            assert data["oriented_pair_slack_bits"] >= -3e-13


def test_cross_pinching_dpi_and_full_cqc_decomposition():
    rng = np.random.default_rng(20260906)
    for rank in (1, 2, 3, 4):
        for _ in range(250):
            rho = _random_density(rng, rank)
            dpi = cross_pinching_dpi_data(rho)
            assert dpi["cross_pinching_dpi_slack_bits"] >= -3e-13
            data = two_qubit_cqc_proof_data(rho)
            assert abs(
                data["cqc_residual_bits"] - data["decomposed_residual_bits"]
            ) < 5e-15
            assert data["cqc_residual_bits"] >= -5e-13


def test_product_and_bell_states_saturate_two_qubit_cqc():
    product = np.diag([1.0, 0.0, 0.0, 0.0]).astype(complex)
    bell_vector = np.array([1.0, 0.0, 0.0, 1.0], dtype=complex) / np.sqrt(2.0)
    bell = np.outer(bell_vector, bell_vector.conj())
    for state in (product, bell):
        data = two_qubit_cqc_proof_data(state)
        assert abs(data["cqc_residual_bits"]) < 3e-15
        assert abs(
            data["cqc_residual_bits"] - data["decomposed_residual_bits"]
        ) < 3e-15

